Exponential-recovery model for free-running SPADs with capacity-induced dead-time imperfections

Current count-rate models for single-photon avalanche diodes (SPADs) typically assume an instantaneous recovery of the quantum efficiency following dead-time, leading to a systematic overestimation of the effective detection efficiency for high photon flux. To overcome this limitation, we introduce a generalized analytical count-rate model for free-running SPADs that models the non-instantaneous, exponential recovery of the quantum efficiency following dead-time. Our model, framed within the theory of non-homogeneous Poisson processes, only requires one additional detector parameter -- the exponential-recovery time constant $\tau_\mathrm{r}$. The model accurately predicts detection statistics deep into the saturation regime, outperforming the conventional step-function model by two orders of magnitude in terms of the impinging photon rate. For extremely high photon flux, we further extend the model to capture paralyzation effects. Beyond photon flux estimation, our model simplifies SPAD characterization by enabling the extraction of quantum efficiency $\eta_0$, dead-time $\tau_\mathrm{d}$, and recovery time constant $\tau_\mathrm{r}$ from a single inter-detection interval histogram. This can be achieved with a simple setup, without the need for pulsed lasers or externally gated detectors. We anticipate broad applicability of our model in quantum key distribution (QKD), time-correlated single-photon counting (TCSPC), LIDAR, and related areas. Furthermore, the model is readily adaptable to other types of dead-time-limited detectors. A Python implementation is provided as supplementary material for swift adoption.

==> anc/spad_er_model.py <==
"""
    Supplementary Material for:

    Exponential-recovery model for free-running SPADs with
    capacity-induced dead-time imperfections

        Jan Krause* and Nino Walenta

        Fraunhofer Institute for Telecommunications, Heinrich-Hertz-Institut, HHI,
        10587 Berlin, Germany

        *Electronic mail: jan.krause@hhi.fraunhofer.de


This Python script provides an implementation of the probability density
functions (PDFs) for simple model and exponential-recovery (ER) model, which
can readily be used for fitting experimental data.
Analytical approximations of the average detector-on time <t> for the ER model
is given for low and high a priori detection rates, together with a numerical
evaluation of <t> for arbitrary a priori detection rates.

(c) 2025. The Authors.
"""


import scipy
import numpy as np
import matplotlib.pyplot as plt


def pdf_simple_model(t__s: float, R_apriori__Hz: float) -> float:
    """
    Probability density function (PDF) of the detector-on time
    for the simple model.

    Parameters
    ----------
    t__s : float
        Detector-on time, i.e. the time since end of the last dead-time in s.
    R_apriori__Hz : float
        The a-priori detection rate in Hz.

    Returns
    -------
    float
        The probability density for the detector-on time.
    """
    if t__s < 0:
        p = 0
    else:
        p = R_apriori__Hz * np.exp(-R_apriori__Hz * t__s)
    return p


def cdf_er_model(t__s, R_apriori__Hz, tau_r__s):
    """
    Cumulative distribution function (CDF) of the detector-on time
    for the exponential-recovery (ER) model.

    Parameters
    ----------
    t__s : float
        Detector-on time, i.e. the time since end of the last dead-time in s.
    R_apriori__Hz : float
        The a-priori detection rate in Hz.
    tau_r__s : float
        The exponential-recovery time constant in s.

    Returns
    -------
    float
        The cumulative probability density for the detector-on time.
    """
    if t__s < 0:
        p = 0
    else:
        p = 1 - np.exp(R_apriori__Hz * (tau_r__s * (1 - np.exp(-t__s/tau_r__s)) - t__s))
    return p


def pdf_er_model(t__s: float, R_apriori__Hz: float, tau_r__s: float) -> float:
    """
    Probability density function (PDF) of the detector-on time
    for the exponential-recovery (ER) model.

    Parameters
    ----------
    t__s : float
        Detector-on time, i.e. the time since end of the last dead-time in s.
    R_apriori__Hz : float
        The a-priori detection rate in Hz.
    tau_r__s : float
        The exponential-recovery time constant in s.

    Returns
    -------
    float
        The probability density for the detector-on time.
    """
    if t__s < 0:
        p = 0
    else:
        p = R_apriori__Hz * np.exp(R_apriori__Hz * (tau_r__s * (1 - np.exp(-t__s/tau_r__s)) - t__s)) * (1 - np.exp(-t__s/tau_r__s))
    return p


def t_mean_er_model_approx_low(R_apriori__Hz: float, tau_r__s: float) -> float:
    """
    Approximation for the expectation value of the detector-on time
    for low a-priori detection rates.

    Parameters
    ----------
    R_apriori__Hz : float
        The a-priori detection rate in Hz.
    tau_r__s : float
        The exponential-recovery time constant in s.
    
    Returns
    -------
    float
        The approx. expectation value for the inter-detection interval in s.
    """
    t_mean__s = 1 / R_apriori__Hz + tau_r__s / (1 + tau_r__s * R_apriori__Hz)
    return t_mean__s


def t_mean_er_model_approx_high(R_apriori__Hz: float, tau_r__s: float) -> float:
    """
    Approximation for the expectation value of the detector-on time
    for high a-priori detection rates.

    Parameters
    ----------
    R_apriori__Hz : float
        The a-priori detection rate in Hz.
    tau_r__s : float
        The exponential-recovery time constant in s.
    
    Returns
    -------
    float
        The approx. expectation value for the time between detections in s.
    """
    t_mean__s = np.sqrt(np.pi * tau_r__s / (2 * R_apriori__Hz)) + 1/(3 * R_apriori__Hz)
    return t_mean__s


def calc_t_mean_er_model_numerically(R_apriori__Hz: float, tau_r__s: float) -> float:
    """
    Numerically evaluate the expectation value of the avg. detector-on time
    for the exponential-recovery (ER) model.

    Parameters
    ----------
    R_apriori__Hz : float
        The a-priori detection rate in Hz.
    tau_r__s : float
        The exponential-recovery time constant in s.

    Returns
    -------
    float
        The expectation value for the detector-on time in s.
    """
    def f(t__s):
        return pdf_er_model(t__s, R_apriori__Hz, tau_r__s) * t__s
    r = scipy.integrate.quad(f, 0, np.inf)
    return float(r[0])


def _build_function_t_mean_er_model() -> callable:
    xx = np.power(10, np.linspace(-4, 4, 81))
    yy = [calc_t_mean_er_model_numerically(x, 1) for x in xx]

    xx_log = np.log10(xx)
    yy_log = np.log10(yy)
    f_interp = scipy.interpolate.interp1d(xx_log, yy_log, kind='linear')
    
    def t_mean_er_model_(R_apriori__Hz: np.ndarray | float, tau_r__s: float) -> np.ndarray:
        def t_mean_er_model_scalar_(R_apriori__Hz: float, tau_r__s: float) -> float:
            R_apriori__nu = R_apriori__Hz * tau_r__s

            if R_apriori__nu < min(xx):
                t_mean__s = t_mean_er_model_approx_low(R_apriori__Hz, tau_r__s)
            elif R_apriori__nu <= max(xx):
                R_apriori__nu_log = np.log10(R_apriori__nu)
                t_mean__1_over_nu_log = f_interp(R_apriori__nu_log)
                t_mean__1_over_nu = np.power(10, t_mean__1_over_nu_log)
                t_mean__s = t_mean__1_over_nu * tau_r__s
            else:
                t_mean__s = t_mean_er_model_approx_high(R_apriori__Hz, tau_r__s)
            return t_mean__s
        
        if np.isscalar(R_apriori__Hz):
            return t_mean_er_model_scalar_(R_apriori__Hz, tau_r__s)
        else:
            return np.array([t_mean_er_model_scalar_(r, tau_r__s) for r in R_apriori__Hz])
    
    return t_mean_er_model_, xx, yy
_t_mean_er_model, _, _ = _build_function_t_mean_er_model()


def t_mean_er_model(R_apriori__Hz: np.ndarray | float, tau_r__s: float) -> np.ndarray | float:
    """
    Calculate the exponential-recovery (ER) model expectation value of the
    detector-on time for a given a-priori detection rate and
    exponential-recovery time constant.

    This function uses an interpolation of a numerically calculated values
    in the range 10^-4 <= R_apriori__Hz / tau_r__s <= 10^4, and analytical
    approximations outside this range.
    The relative error of this function is < 1e-5.

    Parameters
    ----------
    R_apriori__Hz : np.ndarray | float
        The a-priori detection rate in Hz.
    tau_r__s : float
        The exponential-recovery time constant in s.
    
    Returns
    -------
    np.ndarray | float
        The expectation value for the detector-on time in s.
    """
    return _t_mean_er_model(R_apriori__Hz, tau_r__s)


if __name__ == "__main__":

    if True:
        xx = np.power(10, np.linspace(-5, 5))
        
        yy_simple_model = [1/x for x in xx]
        plt.plot(xx, yy_simple_model, "--", color="gray", label="Simple model")

        yy_er_model = t_mean_er_model(xx, tau_r__s=1.0)
        plt.plot(xx, yy_er_model, "-", color="black", label="ER model")

        plt.xscale("log")
        plt.yscale("log")
        grid_style = dict(color='gray', linestyle='-', linewidth=0.5, alpha=0.15)
        ax = plt.gca()
        ax.grid(True, which='major', **grid_style)
        ax.set_axisbelow(True) # Ensures that grid is below the plots.
        plt.legend()
        plt.title("Comparison of simple model and exponential-recovery (ER) model\nin terms of the avg. detector-on time $\\langle t \\rangle$")
        plt.xlabel("A-priori detection rate, $R^*$ [$\\tau_\\mathrm{r}^{-1}$]")
        plt.ylabel("Avg. detector-on time, $\\langle t \\rangle$ [$\\tau_\\mathrm{r}$]")
        plt.show()


    if True:
        tau__s = 80e-6
        tau_r__s = 100e-9
        for R_apriori__Hz in [1e5, 1e7, 1e9]:
            t_mean__s = t_mean_er_model(R_apriori__Hz, tau_r__s)
            xx = np.linspace(tau__s - t_mean__s * 0.5, tau__s + t_mean__s * 5, 1000)

            yy_simple_model = [pdf_simple_model(x-tau__s, R_apriori__Hz) for x in xx]
            plt.plot(xx*1e6, yy_simple_model, "--", color="gray", label="Simple model")
            
            yy_er_model = [pdf_er_model(x-tau__s, R_apriori__Hz, tau_r__s) for x in xx]
            plt.plot(xx*1e6, yy_er_model, "-", color="black", label="ER model")

            grid_style = dict(color='gray', linestyle='-', linewidth=0.5, alpha=0.15)
            ax = plt.gca()
            ax.grid(True, which='major', **grid_style)
            ax.set_axisbelow(True) # Ensures that grid is below the plots.
            plt.xlim([xx[0]*1e6, xx[-1]*1e6])
            plt.legend()
            s = ""
            s += f'A-priori detection rate $R^* = {R_apriori__Hz*1e-6:.1f} \\, \\mathrm{{MHz}}$'
            s += f'\nDead-time $\\tau_\\mathrm{{d}} = {tau__s*1e6:.0f} \\, \\mu s$'
            s += f', recovery time constant $\\tau_\\mathrm{{r}} = {tau_r__s*1e9:.0f} \\, \\mathrm{{ns}}$'
            plt.title(s)
            plt.xlabel("Inter-detection interval [$\\mu s$]")
            plt.ylabel("Probability density")
            plt.tight_layout()
            plt.show()
